$B\to K$ and $D\to K$ form factors from fully relativistic lattice QCD

We present the result of lattice QCD calculation of the scalar, vector and tensor form factors for the $B\to K\ell^+\ell^-$ decay, across the full physical range of momentum transfer. We use the highly improved staggered quark (HISQ) formalism for all valence quarks on eight ensembles of gluon field configurations generated by the MILC collaboration. These include four flavours of HISQ quarks in the sea, with three ensembles having the light $u/d$ quarks at physical masses. In the first fully relativistic calculation of these form factors, we use the heavy-HISQ method. This allows us to determine the form factors as a function of heavy quark mass from the $c$ to the $b$, and so we also obtain new results for the $D\to K$ tensor form factor. The advantage of the relativistic formalism is that we can match the lattice weak currents to their continuum counterparts much more accurately than in previous calculations; our scalar and vector currents are renormalised fully nonperturbatively and we use a well-matched intermediate momentum-subtraction scheme for our tensor current. Our scalar and vector $B\to K$ form factors have uncertainties of less than 4% across the entire physical $q^2$ range and the uncertainty in our tensor form factor is less than 7%. Our heavy-HISQ method allows us to map out the dependence on heavy-quark mass of the form factors and we can also see the impact of changing spectator quark mass by comparing to earlier HPQCD results for the same quark weak transition but for heavier mesons.

==> anc/BtoKandDtoKformfacs.txt <==
This file gives data which can be read by make_BK_DK_ffs.py to reproduce our B to K and D to K form factors. You should not need to edit it. The first line is simply to give a schematic labelling of the ordering of quantities which are saved in the coresponding list and correlation matrix. W. G. Parrott 2021

 ################################################################

[M_K, M_B, M_B_s0, M_B_s*, logsB, a^0[n](B), a^+[n](B), a^T[n](B), M_D, M_D_s0, MD_s*, logsD, a^0[n](D), a^+[n](D), a^T[n](D), qsq_max_B, qsq_max_D]

N = 3
A = [0.495644, 5.279495108051249, 5.729495108051249, 5.415766151925566, 1.3036556717286227, 0.2546162729845652, 0.211016713841977, 0.02690776720598433, 0.2546162729845652, -0.7084710010870424, 0.3096901516968882, 0.2549078414069112, -0.6549384905373116, 0.36265904141973127, 1.8672399920314666, 2.3172399920314666, 2.1122010899720247, 1.3233493585893639, 0.5622586222889173, 0.6961274005261939, 0.6274449468488671, 0.5622586222889173, -0.7097070378549216, 0.4247522375459487, 0.5216516372952259, -0.7367245916692399, 0.3756120807629924, 22.885230390201013, 1.881275587216]
Checks = [0.332(12), 0.332(12), 0.332(24), 0.849(17), 2.78(11), 2.72(15), 0.7441(40), 0.7441(40), 0.690(20), 1.0136(36), 1.462(16), 1.374(33), -0.503(19)]
Cov = [[ 8.45000000e-11  9.47705746e-25  9.47705746e-25 -2.54993907e-22
   3.04103576e-11 -1.90284875e-19  3.02246878e-19 -2.30773929e-18
  -1.90284875e-19 -2.63413515e-18 -1.72949993e-17  6.05663572e-20
   8.84814513e-19 -6.99219234e-18 -8.15357187e-25 -8.15357187e-25
   1.12427884e-22  3.23017706e-11 -4.09338549e-19  5.32780467e-18
  -4.42090241e-18 -4.09338549e-19  5.83986685e-18 -1.83221141e-17
  -7.16665623e-19  7.31917987e-18 -7.49249400e-18 -8.08470819e-10
  -2.31799724e-10]
 [ 9.47705746e-25  7.19998654e-09  7.19998654e-09  4.25168251e-12
  -2.90224940e-11 -2.40464332e-10  4.00658054e-10  7.60306317e-10
  -2.40464332e-10  8.94035645e-09 -2.67867223e-08 -4.51392466e-10
   6.37385875e-09 -3.29977611e-08  1.30844890e-15  1.30844890e-15
  -1.83978052e-13  5.73513895e-13  3.17785351e-12  2.74785034e-10
   2.69903531e-09  3.17785351e-12  9.32359162e-10 -3.46454123e-08
   8.40214084e-11  2.93300914e-10 -3.33054936e-08  6.88873256e-08
   3.58932659e-15]
 [ 9.47705746e-25  7.19998654e-09  7.19998654e-09  4.25168251e-12
  -2.90224940e-11 -2.40464332e-10  4.00658054e-10  7.60306317e-10
  -2.40464332e-10  8.94035645e-09 -2.67867223e-08 -4.51392466e-10
   6.37385875e-09 -3.29977611e-08  1.30844890e-15  1.30844890e-15
  -1.83978052e-13  5.73513895e-13  3.17785351e-12  2.74785034e-10
   2.69903531e-09  3.17785351e-12  9.32359162e-10 -3.46454123e-08
   8.40214084e-11  2.93300914e-10 -3.33054936e-08  6.88873256e-08
   3.58932659e-15]
 [-2.54993907e-22  4.25168251e-12  4.25168251e-12  2.24865663e-06
   7.72022697e-09 -2.77643615e-08 -2.92947625e-07 -4.86511092e-07
  -2.77643615e-08 -2.81599250e-06  8.42587876e-06  4.48001735e-08
  -1.99655157e-06  1.04374496e-05 -4.13174611e-13 -4.13174611e-13
   5.81009236e-11 -1.53429368e-10 -1.03792386e-09 -8.73086705e-08
  -8.52962100e-07 -1.03792386e-09 -2.94483246e-07  1.09484993e-05
  -2.64053888e-08 -9.23313044e-08  1.05276616e-05  4.06788295e-11
  -1.13341728e-12]
 [ 3.04103576e-11 -2.90224940e-11 -2.90224940e-11  7.72022697e-09
   1.08530314e-04 -1.83114995e-05  2.38015965e-05  6.19138062e-05
  -1.83114995e-05  1.34899834e-04  2.04337812e-05 -2.10139742e-05
   1.18874293e-04  2.21964402e-05  6.85251784e-12  6.85251784e-12
  -8.64303259e-10  8.56284910e-07 -6.99047407e-07 -8.57694091e-06
   1.95457228e-06 -6.99047407e-07  3.60548607e-06 -2.98725491e-05
   2.76258280e-06  6.83426481e-06  2.04240314e-05 -5.68636121e-10
  -6.46236360e-11]
 [-1.90284875e-19 -2.40464332e-10 -2.40464332e-10 -2.77643615e-08
  -1.83114995e-05  8.20597090e-05  5.59480831e-04  9.01401594e-04
   8.20597090e-05  3.94107261e-04  2.48377978e-04  7.15185372e-05
   4.09765090e-04  4.90123865e-04  1.68719185e-10  1.68719185e-10
  -4.63386912e-10 -2.17140694e-07  9.12142817e-06  2.02084348e-04
   1.16303637e-03  9.12142817e-06  1.57834928e-04  2.74480457e-04
   3.35183781e-06  4.55661164e-05  4.83942286e-04 -2.30069417e-09
   4.62829389e-10]
 [ 3.02246878e-19  4.00658054e-10  4.00658054e-10 -2.92947625e-07
   2.38015965e-05  5.59480831e-04  5.81221885e-03  1.21594133e-02
   5.59480832e-04  3.82848088e-03  2.76548221e-03  4.39087142e-04
   3.05192640e-03  3.77739164e-03  2.45649375e-10  2.45649375e-10
   8.27183642e-11 -1.63492938e-06  4.60238175e-05  1.28813952e-03
   8.01055397e-03  4.60238175e-05  1.00061860e-03  2.91798698e-03
   2.24137775e-05  3.79914483e-04  3.63930504e-03  3.83337672e-09
   6.73863353e-10]
 [-2.30773929e-18  7.60306317e-10  7.60306317e-10 -4.86511092e-07
   6.19138062e-05  9.01401594e-04  1.21594133e-02  3.05585302e-02
   9.01401598e-04  7.09812213e-03  8.75792290e-03  5.97637653e-04
   4.14529738e-03  7.31752004e-03  4.92987010e-10  4.92987010e-10
  -1.52251822e-08 -2.22823102e-06  3.17726283e-05  1.44698241e-03
   1.14191801e-02  3.17726283e-05  1.42401228e-03  6.34033370e-03
   4.66064602e-05  8.16924229e-04  6.58779001e-03  7.27438807e-09
   1.35235794e-09]
 [-1.90284875e-19 -2.40464332e-10 -2.40464332e-10 -2.77643615e-08
  -1.83114995e-05  8.20597090e-05  5.59480832e-04  9.01401598e-04
   8.20597090e-05  3.94107261e-04  2.48377978e-04  7.15185372e-05
   4.09765090e-04  4.90123865e-04  1.68719185e-10  1.68719185e-10
  -4.63386912e-10 -2.17140694e-07  9.12142817e-06  2.02084348e-04
   1.16303637e-03  9.12142817e-06  1.57834928e-04  2.74480457e-04
   3.35183781e-06  4.55661164e-05  4.83942286e-04 -2.30069417e-09
   4.62829389e-10]
 [-2.63413515e-18  8.94035645e-09  8.94035645e-09 -2.81599250e-06
   1.34899834e-04  3.94107261e-04  3.82848088e-03  7.09812213e-03
   3.94107261e-04  2.00159080e-02  6.99876156e-02  1.85807980e-04
   3.23630151e-03  7.10059692e-03 -1.01818789e-09 -1.01818789e-09
   1.42227993e-07 -2.14167980e-06  3.87956812e-05  1.16146990e-03
   7.48607349e-03  3.87956812e-05  4.32552879e-03  6.42793303e-02
  -9.73252338e-06  3.94013961e-04  6.74238081e-03  8.55386647e-08
  -2.79308474e-09]
 [-1.72949993e-17 -2.67867223e-08 -2.67867223e-08  8.42587876e-06
   2.04337812e-05  2.48377978e-04  2.76548221e-03  8.75792290e-03
   2.48377978e-04  6.99876156e-02  3.42373221e-01 -2.49513180e-04
   3.30526984e-03  2.21736075e-02 -3.70996551e-09 -3.70996551e-09
   5.29578023e-07 -3.54033138e-06  4.46596967e-05  1.21589985e-03
   9.16624933e-03  4.46596967e-05  1.41184335e-02  2.83003754e-01
  -5.39629402e-05  4.14586655e-04  2.06166761e-02 -2.56287346e-07
  -1.01771483e-08]
 [ 6.05663572e-20 -4.51392466e-10 -4.51392466e-10  4.48001735e-08
  -2.10139742e-05  7.15185372e-05  4.39087142e-04  5.97637653e-04
   7.15185372e-05  1.85807980e-04 -2.49513180e-04  3.29452373e-04
   2.51993141e-03  4.96189678e-03  2.51557454e-10  2.51557454e-10
  -1.27785841e-08 -6.13538703e-08  3.89119883e-06  9.57869559e-05
   5.81380347e-04  3.89119883e-06  5.88185084e-05 -1.29049110e-04
   8.36295777e-05  8.19533259e-04  4.57943382e-03 -4.31878873e-09
   6.90070414e-10]
 [ 8.84814513e-19  6.37385875e-09  6.37385875e-09 -1.99655157e-06
   1.18874293e-04  4.09765090e-04  3.05192640e-03  4.14529738e-03
   4.09765090e-04  3.23630151e-03  3.30526984e-03  2.51993141e-03
   5.35246740e-02  1.66761228e-01 -8.51911613e-11 -8.51911613e-11
   9.55826344e-09 -1.08681734e-06  1.59935378e-05  6.08178283e-04
   3.99239430e-03  1.59935378e-05  7.30785655e-04  4.53336949e-03
   2.47338557e-04  1.79025728e-02  1.50837020e-01  6.09831798e-08
  -2.33696154e-10]
 [-6.99219234e-18 -3.29977611e-08 -3.29977611e-08  1.04374496e-05
   2.21964402e-05  4.90123865e-04  3.77739164e-03  7.31752004e-03
   4.90123865e-04  7.10059692e-03  2.21736075e-02  4.96189678e-03
   1.66761228e-01  7.13392446e-01 -1.41191549e-09 -1.41191549e-09
   1.96452394e-07 -1.31530186e-06  2.18391936e-05  6.48859037e-04
   5.10307060e-03  2.18391936e-05  1.40958896e-03  2.46278932e-02
   3.54412627e-04  6.07619337e-02  6.29155424e-01 -3.15712742e-07
  -3.87315628e-09]
 [-8.15357187e-25  1.30844890e-15  1.30844890e-15 -4.13174611e-13
   6.85251784e-12  1.68719185e-10  2.45649375e-10  4.92987010e-10
   1.68719185e-10 -1.01818789e-09 -3.70996551e-09  2.51557454e-10
  -8.51911613e-11 -1.41191549e-09  1.24999957e-09  1.24999957e-09
   6.05927405e-14 -2.54376454e-13  1.57283710e-11 -1.25654804e-10
  -1.78857949e-10  1.57283710e-11  3.09045050e-09 -3.94747720e-09
   8.92948501e-11  3.89054416e-09 -1.64059035e-09  1.25188493e-14
   3.42898882e-09]
 [-8.15357187e-25  1.30844890e-15  1.30844890e-15 -4.13174611e-13
   6.85251784e-12  1.68719185e-10  2.45649375e-10  4.92987010e-10
   1.68719185e-10 -1.01818789e-09 -3.70996551e-09  2.51557454e-10
  -8.51911613e-11 -1.41191549e-09  1.24999957e-09  1.24999957e-09
   6.05927405e-14 -2.54376454e-13  1.57283710e-11 -1.25654804e-10
  -1.78857949e-10  1.57283710e-11  3.09045050e-09 -3.94747720e-09
   8.92948501e-11  3.89054416e-09 -1.64059035e-09  1.25188493e-14
   3.42898882e-09]
 [ 1.12427884e-22 -1.83978052e-13 -1.83978052e-13  5.81009236e-11
  -8.64303259e-10 -4.63386912e-10  8.27183642e-11 -1.52251822e-08
  -4.63386912e-10  1.42227993e-07  5.29578023e-07 -1.27785841e-08
   9.55826344e-09  1.96452394e-07  6.05927405e-14  6.05927405e-14
   1.59991481e-07  3.24753500e-11 -1.34355019e-10  1.61147940e-09
   2.46833027e-08 -1.34355019e-10 -4.35483602e-07  5.51185777e-07
  -3.08341103e-10 -5.46108059e-07  2.29434003e-07 -1.76024716e-12
   1.66217526e-13]
 [ 3.23017706e-11  5.73513895e-13  5.73513895e-13 -1.53429368e-10
   8.56284910e-07 -2.17140694e-07 -1.63492938e-06 -2.22823102e-06
  -2.17140694e-07 -2.14167980e-06 -3.54033138e-06 -6.13538703e-08
  -1.08681734e-06 -1.31530186e-06 -2.54376454e-13 -2.54376454e-13
   3.24753500e-11  5.76378524e-06 -2.38874163e-06 -3.21910060e-06
  -3.95230610e-06 -2.38874163e-06  3.11286239e-06 -2.27845271e-06
  -2.17651681e-06  3.82653897e-06 -1.28524511e-06 -3.05078698e-10
  -8.91303739e-11]
 [-4.09338549e-19  3.17785351e-12  3.17785351e-12 -1.03792386e-09
  -6.99047407e-07  9.12142817e-06  4.60238175e-05  3.17726283e-05
   9.12142817e-06  3.87956812e-05  4.46596967e-05  3.89119883e-06
   1.59935378e-05  2.18391936e-05  1.57283710e-11  1.57283710e-11
  -1.34355019e-10 -2.38874163e-06  1.00430119e-05  1.25086312e-04
   5.36981327e-04  1.00430119e-05  5.82083993e-05  2.25457266e-05
   2.62944997e-06  7.28009334e-06  2.66397812e-05  3.03991806e-11
   4.31464233e-11]
 [ 5.32780467e-18  2.74785034e-10  2.74785034e-10 -8.73086705e-08
  -8.57694091e-06  2.02084348e-04  1.28813952e-03  1.44698241e-03
   2.02084348e-04  1.16146990e-03  1.21589985e-03  9.57869559e-05
   6.08178283e-04  6.48859037e-04 -1.25654804e-10 -1.25654804e-10
   1.61147940e-09 -3.21910060e-06  1.25086312e-04  2.96703884e-03
   1.60941210e-02  1.25086313e-04  1.75308625e-03  9.36526570e-04
   1.28779768e-05  3.19471996e-04  7.82833369e-04  2.62905919e-09
  -3.44695203e-10]
 [-4.42090241e-18  2.69903531e-09  2.69903531e-09 -8.52962100e-07
   1.95457228e-06  1.16303637e-03  8.01055397e-03  1.14191801e-02
   1.16303637e-03  7.48607349e-03  9.16624933e-03  5.81380347e-04
   3.99239430e-03  5.10307060e-03 -1.78857949e-10 -1.78857949e-10
   2.46833027e-08 -3.95230610e-06  5.36981327e-04  1.60941210e-02
   1.06511590e-01  5.36981328e-04  1.07199799e-02  8.37361217e-03
   8.84560216e-05  1.41695489e-03  5.98789837e-03  2.58235653e-08
  -4.90641990e-10]
 [-4.09338549e-19  3.17785351e-12  3.17785351e-12 -1.03792386e-09
  -6.99047407e-07  9.12142817e-06  4.60238175e-05  3.17726283e-05
   9.12142817e-06  3.87956812e-05  4.46596967e-05  3.89119883e-06
   1.59935378e-05  2.18391936e-05  1.57283710e-11  1.57283710e-11
  -1.34355019e-10 -2.38874163e-06  1.00430119e-05  1.25086313e-04
   5.36981328e-04  1.00430119e-05  5.82083993e-05  2.25457266e-05
   2.62944997e-06  7.28009334e-06  2.66397812e-05  3.03991806e-11
   4.31464233e-11]
 [ 5.83986685e-18  9.32359162e-10  9.32359162e-10 -2.94483246e-07
   3.60548607e-06  1.57834928e-04  1.00061860e-03  1.42401228e-03
   1.57834928e-04  4.32552879e-03  1.41184335e-02  5.88185084e-05
   7.30785655e-04  1.40958896e-03  3.09045050e-09  3.09045050e-09
  -4.35483602e-07  3.11286239e-06  5.82083993e-05  1.75308625e-03
   1.07199799e-02  5.82083993e-05  5.27663035e-03  2.21108041e-02
  -1.24143122e-05  4.30241932e-04  1.43919393e-03  8.92053278e-09
   8.47769923e-09]
 [-1.83221141e-17 -3.46454123e-08 -3.46454123e-08  1.09484993e-05
  -2.98725491e-05  2.74480457e-04  2.91798698e-03  6.34033370e-03
   2.74480457e-04  6.42793303e-02  2.83003754e-01 -1.29049110e-04
   4.53336949e-03  2.46278932e-02 -3.94747720e-09 -3.94747720e-09
   5.51185777e-07 -2.27845271e-06  2.25457266e-05  9.36526570e-04
   8.37361217e-03  2.25457266e-05  2.21108041e-02  4.31651325e-01
  -6.55712056e-05  6.24126842e-04  2.28072757e-02 -3.31476951e-07
  -1.08286882e-08]
 [-7.16665623e-19  8.40214084e-11  8.40214084e-11 -2.64053888e-08
   2.76258280e-06  3.35183781e-06  2.24137775e-05  4.66064602e-05
   3.35183781e-06 -9.73252338e-06 -5.39629402e-05  8.36295777e-05
   2.47338557e-04  3.54412627e-04  8.92948501e-11  8.92948501e-11
  -3.08341103e-10 -2.17651681e-06  2.62944997e-06  1.28779768e-05
   8.84560216e-05  2.62944997e-06 -1.24143122e-05 -6.55712056e-05
   2.19964614e-04  6.90165041e-04  4.62615973e-04  8.03892078e-10
   2.44952884e-10]
 [ 7.31917987e-18  2.93300914e-10  2.93300914e-10 -9.23313044e-08
   6.83426481e-06  4.55661164e-05  3.79914483e-04  8.16924229e-04
   4.55661164e-05  3.94013961e-04  4.14586655e-04  8.19533259e-04
   1.79025728e-02  6.07619337e-02  3.89054416e-09  3.89054416e-09
  -5.46108059e-07  3.82653897e-06  7.28009334e-06  3.19471996e-04
   1.41695489e-03  7.28009334e-06  4.30241932e-04  6.24126842e-04
   6.90165041e-04  1.79806765e-02  6.88932472e-02  2.80621354e-09
   1.06725098e-08]
 [-7.49249400e-18 -3.33054936e-08 -3.33054936e-08  1.05276616e-05
   2.04240314e-05  4.83942286e-04  3.63930504e-03  6.58779001e-03
   4.83942286e-04  6.74238081e-03  2.06166761e-02  4.57943382e-03
   1.50837020e-01  6.29155424e-01 -1.64059035e-09 -1.64059035e-09
   2.29434003e-07 -1.28524511e-06  2.66397812e-05  7.82833369e-04
   5.98789837e-03  2.66397812e-05  1.43919393e-03  2.28072757e-02
   4.62615973e-04  6.88932472e-02  7.05441727e-01 -3.18657036e-07
  -4.50045529e-09]
 [-8.08470819e-10  6.88873256e-08  6.88873256e-08  4.06788295e-11
  -5.68636121e-10 -2.30069417e-09  3.83337672e-09  7.27438807e-09
  -2.30069417e-09  8.55386647e-08 -2.56287346e-07 -4.31878873e-09
   6.09831798e-08 -3.15712742e-07  1.25188493e-14  1.25188493e-14
  -1.76024716e-12 -3.05078698e-10  3.03991806e-11  2.62905919e-09
   2.58235653e-08  3.03991806e-11  8.92053278e-09 -3.31476951e-07
   8.03892078e-10  2.80621354e-09 -3.18657036e-07  6.66829843e-07
   2.21779068e-09]
 [-2.31799724e-10  3.58932659e-15  3.58932659e-15 -1.13341728e-12
  -6.46236360e-11  4.62829389e-10  6.73863353e-10  1.35235794e-09
   4.62829389e-10 -2.79308474e-09 -1.01771483e-08  6.90070414e-10
  -2.33696154e-10 -3.87315628e-09  3.42898882e-09  3.42898882e-09
   1.66217526e-13 -8.91303739e-11  4.31464233e-11 -3.44695203e-10
  -4.90641990e-10  4.31464233e-11  8.47769923e-09 -1.08286882e-08
   2.44952884e-10  1.06725098e-08 -4.50045529e-09  2.21779068e-09
   1.00422491e-08]]

==> anc/make_BK_DK_ffs.py <==
introstring ='''This script reads data from BtoKandDtoKformfacs.txt and uses it to reproduce correlated B to K and D to K form factor results at any given q^2. 
Usage: put this script in the same directory as BtoKandDtoKformfacs.txt and run `python3 make_BK_DK_ffs.py' to check test outputs. These numbers should agree with the results given after the `c.f.'. This confirms that the form factors have been loaded properly and correlations preserved. 

After performing this check, one can load this script as a module and call any of the functions `make_fX_Y(qsq)', where `X'=`0',`p',`T' for f_0, f_+ and f_T and `Y'=`B',`D' for B->K or D->K. These functions will take any float or gvar value of q^2 as a input, but our results aren't valid outside of the physical q^2 range of the respective decays. 

W. G. Parrott 2021'''


import numpy as np
import gvar as gv

############################################# Read numbers and correlations from text file ###########################

f = open('BtoKandDtoKformfacs.txt','r')
lines = f.readlines()
toggle = False
for line in lines:
    if toggle == False:
        if len(line.split()) == 0:
            pass
        elif line.split()[0] == 'N':
            N = int(line.split()[2]) 
        elif line.split()[0] == 'A':
            A = line.split('A = ')[1]
        elif line.split()[0] == 'Checks':
            Checks = line.split('Checks = ')[1]
        elif line.split()[0] == 'Cov':
            Cov = line.split('Cov = ')[1]
            toggle = True
    else:
        Cov += line
f.close()
List = []
Test = []
for element in A[1:-2].split(', '):
    List.append(float(element))   # Make a list of means
for element in Checks[1:-2].split(', '):
    Test.append(gv.gvar(element))
length = len(List)
M = np.zeros((length,length))
Cov = Cov.replace('[',' ')
Cov = Cov.replace(']',' ')
for i in range(length):
    for j in range(length):
        M[i][j] = Cov.split()[i*(length)+j] # Make the correlation matrix
        
############################################## Correlate data and take out parameters we need##########################

List = gv.gvar(List,M) # makes correlated gvars from the means and covarience matrix

MK = List[0]
MB = List[1]
MBs0 = List[2]
MBsstar = List[3]
logsB = List[4]
a0B = []
apB = []
aTB = []
for n in range(N):
    a0B.append(List[5+n])
    apB.append(List[5+N+n])
    aTB.append(List[5+2*N+n])
N_D = 5+3*N
MD = List[N_D]
MDs0 = List[N_D+1]
MDsstar = List[N_D+2]
logsD = List[N_D+3]
a0D = []
apD = []
aTD = []
for n in range(N):
    a0D.append(List[N_D+4+n])
    apD.append(List[N_D+4+N+n])
    aTD.append(List[N_D+4+2*N+n])
qsq_max_B = List[-2]
qsq_max_D = List[-1]


######################################### Make form factors ####################################################

def make_z_B(qsq):
    if qsq < 0:
        print('WARNING! Using a -ve q^2 value')
    if qsq > qsq_max_B.mean:
        print('WARNING! Using a q^2 value which exceeds the physical maximum of {0}'.format(qsq_max_B))
    t_plus = (MB+MK)**2
    t_0 = 0
    z = (gv.sqrt(t_plus - qsq) - gv.sqrt(t_plus - t_0)) / (gv.sqrt(t_plus - qsq) + gv.sqrt(t_plus - t_0))
    if qsq == 0:
        z = 0
    return(z)

def make_z_D(qsq):
    if qsq < 0:
        print('WARNING! Using a -ve q^2 value')
    if qsq > qsq_max_D.mean:
        print('WARNING! Using a q^2 value which exceeds the physical maximum of {0}'.format(qsq_max_D))
    t_plus = (MD+MK)**2
    t_0 = 0
    z = (gv.sqrt(t_plus - qsq) - gv.sqrt(t_plus - t_0)) / (gv.sqrt(t_plus - qsq) + gv.sqrt(t_plus - t_0))
    if qsq == 0:
        z = 0
    return(z)

def make_f0_B(qsq):
    pole = 1/(1-qsq/MBs0**2)
    f0 = 0
    z = make_z_B(qsq)
    for n in range(N):
        f0 += a0B[n] * z**n
    f0 *= pole * logsB
    return(f0)

def make_fp_B(qsq):
    pole = 1/(1-qsq/MBsstar**2)
    fp = 0
    z = make_z_B(qsq)
    for n in range(N):
        fp += apB[n] * (z**n - (n/N) * (-1)**(n-N) * z**N)
    fp *= pole * logsB
    return(fp)

def make_fT_B(qsq):
    pole = 1/(1-qsq/MBsstar**2)
    fT = 0
    z = make_z_B(qsq)
    for n in range(N):
        fT += aTB[n] * (z**n - (n/N) * (-1)**(n-N) * z**N)
    fT *= pole * logsB
    return(fT)


def make_f0_D(qsq):
    pole = 1/(1-qsq/MDs0**2)
    f0 = 0
    z = make_z_D(qsq)
    for n in range(N):
        f0 += a0D[n] * z**n
    f0 *= pole * logsD
    return(f0)

def make_fp_D(qsq):
    pole = 1/(1-qsq/MDsstar**2)
    fp = 0
    z = make_z_D(qsq)
    for n in range(N):
        fp += apD[n] * (z**n - (n/N) * (-1)**(n-N) * z**N)
    fp *= pole * logsD
    return(fp)

def make_fT_D(qsq):
    pole = 1/(1-qsq/MDsstar**2)
    fT = 0
    z = make_z_D(qsq)
    for n in range(N):
        fT += aTD[n] * (z**n - (n/N) * (-1)**(n-N) * z**N)
    fT *= pole * logsD
    return(fT)

########################################## Tests ###################################################
# Tests of the form factors. The ratios f_+(0)/f_0(0) should be 1 (possibly with a very tiny uncertainty). Other results are compared with the results from our paper which are loaded from the .txt file in 'Checks'. A non trivial combination of form factors is included to check correlations.
def do_tests():
    print(introstring)
    print('')
    print('Examples to check that load has worked correctly. Numbers should agree with the (c.f.) reference values. The ratios f_+(0)/f_0(0) should be 1(0) but may appear with a very small non zero uncertainty:')
    print('#################################### B #############################')
    print('f_+(0)/f_0(0) =  ',make_fp_B(0)/make_f0_B(0))
    print('f_0(0) = {0} c.f. {1}'.format(make_f0_B(0),Test[0]))
    print('f_+(0) = {0} c.f. {1}'.format(make_fp_B(0),Test[1]))
    print('f_T(0) = {0} c.f. {1}'.format(make_fT_B(0),Test[2]))
    print('f_0(qsq_max) = {0} c.f. {1}'.format(make_f0_B(qsq_max_B),Test[3]))
    print('f_+(qsq_max) = {0} c.f. {1}'.format(make_fp_B(qsq_max_B),Test[4]))
    print('f_T(qsq_max) = {0} c.f. {1}'.format(make_fT_B(qsq_max_B),Test[5]))
    print('#################################### D ############################')
    print('f_+(0)/f_0(0) = ',make_fp_D(0)/make_f0_D(0))
    print('f_0(0) = {0} c.f. {1}'.format(make_f0_D(0),Test[6]))
    print('f_+(0) = {0} c.f. {1}'.format(make_fp_D(0),Test[7]))
    print('f_T(0) = {0} c.f. {1}'.format(make_fT_D(0),Test[8]))
    print('f_0(qsq_max) = {0} c.f. {1}'.format(make_f0_D(qsq_max_D),Test[9]))
    print('f_+(qsq_max) = {0} c.f. {1}'.format(make_fp_D(qsq_max_D),Test[10]))
    print('f_T(qsq_max) = {0} c.f. {1}'.format(make_fT_D(qsq_max_D),Test[11]))
    print('############## Random Combination to check correlations ###########')
    print('(f_0(1)^B-f_+(0)^D)/f_T(0.5)^D = {0} c.f. {1}'.format((make_f0_B(1)-make_fp_D(0))/make_fT_D(0.5),Test[12]))
    return()

do_tests()
#######################################################################################################

